Alignment and matching tests for high-dimensional tensor signals via tensor contraction

We consider two hypothesis testing problems for low-rank and high-dimensional tensor signals, namely the tensor signal alignment and tensor signal matching problems. These problems are challenging due to the high dimension of tensors and the lack of suitable test statistics. By exploiting a recent tensor contraction method, we propose and validate relevant test statistics using eigenvalues of a data matrix resulting from the tensor contraction. The matrix entries exhibit long-range dependence, which makes the analysis of the matrix challenging, involved, and distinct from standard random matrix theory. Our approach provides a novel framework for addressing hypothesis testing problems in the context of high-dimensional tensor signals.

==> anc/AOS/Figure_2/D.csv <==
0,0.05
0.03,0.051667
0.06,0.053333
0.09,0.053333
0.12,0.056667
0.15,0.06
0.18,0.065
0.21,0.071667
0.24,0.078333
0.27,0.083333
0.3,0.091667
0.33,0.10333
0.36,0.12167
0.39,0.15
0.42,0.17167
0.45,0.195
0.48,0.21667
0.51,0.245
0.54,0.28167
0.57,0.33333
0.6,0.37167
0.63,0.415
0.66,0.48
0.69,0.55833
0.72,0.63333
0.75,0.69167
0.78,0.74333
0.81,0.79333
0.84,0.84333
0.87,0.88667
0.9,0.91833
0.93,0.94167
0.96,0.96167
0.99,0.975
1.02,0.97667
1.05,0.98667
1.08,0.995
1.11,0.99667
1.14,0.99667
1.17,0.99833
1.2,0.99833


==> anc/AOS/Figure_2/LSS.m <==
function re = LSS(T,u)
u1 = u(:,1); u2 = u(:,2); u3 = u(:,3);
M = contraction(T,u1,u2,u3);
re = sum(sum(M.^2));
end

==> anc/AOS/Figure_2/Plot.R <==
library(ggplot2)
library(RColorBrewer)
library(reshape2)
D <- read.csv('D.csv',header = F)
colnames(D) <- c("Beta","Power")

p <- ggplot(data=D, aes(x=Beta, y=Power)) +
  geom_line()+
  geom_point(size = 4)

p <- p + geom_hline(yintercept=0.05, linetype="dashed", color = "red", size = 1)
p <- p + geom_vline(xintercept=2/sqrt(3), linetype="dashed", color = "blue", size = 1)
p <- p + theme(
  axis.title.x = element_text(size=18, face="bold"),
  axis.title.y = element_text(size=18, face="bold"),
  axis.text.x=element_text(size=15, face="bold"),
  axis.text.y=element_text(size=15, face="bold"),
  plot.margin = margin(0.5, 0.5, 0.2, 0.5, "cm")
)
p




==> anc/AOS/Figure_2/contraction.m <==
function re = contraction(X,a1,a2,a3)
[m,n,p] = size(X);
M1 = tenmat(X,1);
M1 = M1.data;
M1 = a1'*M1;
M1 = reshape(M1,[n,p]);

M2 = tenmat(X,2);
M2 = M2.data;
M2 = a2'*M2;
M2 = reshape(M2,[m,p]);

M3 = tenmat(X,3);
M3 = M3.data;
M3 = a3'*M3;
M3 = reshape(M3,[m,n]);

N = m + n + p;
Phi = zeros(N);
Phi(1:m,m + 1:m + n) = M3;
Phi(1:m,m + n + 1:N) = M2;
Phi(m + 1:m + n,m + n + 1:N) = M1;
re = Phi' + Phi;
end

==> anc/AOS/Figure_3/Dyson.m <==
% This function is the solution of the Dyson equation
% in the main document (Eq.2.6) when d=3 and c1=c2=c3=1/3.
% In this case, Dyson(z)=g(z)=g1(z)+g2(z)+g3(z)=(Eq.6.1).

function re = Dyson(z)
re = 3*(-z+2*((real(z)>=0)-0.5).*sqrt(z.^2-8/3))/4;
end


==> anc/AOS/Figure_3/LSS.m <==
function re = LSS(T,u)
u1 = u(:,1); u2 = u(:,2); u3 = u(:,3);
M = contraction(T,u1,u2,u3);
re = sum(sum(M.^2));
end

==> anc/AOS/Figure_3/PD.csv <==
0,0.045,0.048333,0.053333,0.045
0.06,0.048333,0.05,0.055,0.046667
0.12,0.053333,0.056667,0.06,0.048333
0.18,0.063333,0.065,0.061667,0.053333
0.24,0.07,0.081667,0.07,0.061667
0.3,0.088333,0.091667,0.091667,0.07
0.36,0.12167,0.115,0.10667,0.083333
0.42,0.17,0.15167,0.13667,0.10333
0.48,0.22,0.20167,0.18333,0.13
0.54,0.29833,0.26667,0.25,0.16167
0.6,0.4,0.34333,0.31667,0.205
0.66,0.49167,0.43667,0.395,0.24333
0.72,0.605,0.56333,0.5,0.295
0.78,0.71167,0.65667,0.60667,0.35
0.84,0.79167,0.77167,0.72,0.44333
0.9,0.88,0.855,0.81667,0.52167
0.96,0.93167,0.91667,0.88833,0.62167
1.02,0.975,0.955,0.935,0.71667
1.08,0.985,0.97167,0.96,0.80333
1.14,0.99,0.99833,0.99,0.88833
1.2,0.99833,1,0.99667,0.93667


==> anc/AOS/Figure_3/Phi_3.m <==
function re = Phi_3(X,a,b,c)
m = length(a);
n = length(b);
p = length(c);
N = m + n + p;
Phi = zeros(N);
Xa = Xv(X,a,1);
Xb = Xv(X,b,2);
Xc = Xv(X,c,3);
Phi(1:m,m + 1:m + n) = Xc;
Phi(1:m,m + n + 1:N) = Xb;
Phi(m + 1:m + n,m + n + 1:N) = Xa;
re = Phi' + Phi;
end

==> anc/AOS/Figure_3/Plot.R <==
library(ggplot2)
library(RColorBrewer)
library(reshape2)
library(latex2exp)


PD <- read.csv('PD.csv',header = F)
colnames(PD) <- c("Beta1","L","H","M","Power")

p <- ggplot(PD, aes(x=Beta1)) + 
  geom_line(aes(y = Power, color = "#FDAF91FF")) + 
  geom_point(aes(y = Power, color = "#FDAF91FF"), , size = 4, alpha = 1) +
  geom_line(aes(y = H, color = "#42B640FF"))+
  geom_point(aes(y = H, color = "#42B640FF"), , size = 4, alpha = 1) +
  geom_line(aes(y = M, color = "#925E9FFF"))+
  geom_point(aes(y = M, color = "#925E9FFF"), , size = 4, alpha = 0.7) +
  geom_line(aes(y = L, color = "#1B1919FF"))+
  geom_point(aes(y = L, color = "#1B1919FF"), , size = 4, alpha = 0.6) +
  geom_hline(yintercept=0.05, linetype="dashed", color = "red", size = 1) +
  geom_vline(xintercept=2/sqrt(3), linetype="dashed", color = "blue", size = 1) +
  scale_color_manual(name = " ", 
                     values = c('#1B1919FF', '#42B640FF', '#925E9FFF', '#FDAF91FF'),
                     labels = c("Known", TeX("$\\beta_0=3$"), TeX("$\\beta_0=2.5$"), TeX("$\\beta_0=2$")),
                     guide = 'legend') +
  xlab(TeX("$\\beta_1$")) +
  theme(
    axis.title.x = element_text(size=18, face="bold"),
    axis.title.y = element_text(size=18, face="bold"),
    axis.text.x=element_text(size=15, face="bold"),
    axis.text.y=element_text(size=15, face="bold"),
    legend.text=element_text(size=18, face="bold"),
    legend.position="bottom",
    plot.margin = margin(0.2, 0.9, 0.2, 0.2, "cm")
  )
p




==> anc/AOS/Figure_3/Rectcontour.m <==
function re = Rectcontour(e,N)
id1 = linspace(e,-e,N) + e*complex(1i)/N;
% id2 = linspace(e,-e,N+1)*complex(1i) - e;
id3 = linspace(-e,e,N) - e*complex(1i)/N;
% id4 = linspace(-e,e,N+1)*complex(1i) + e;
id = [id1,id3];
re = id;
end


==> anc/AOS/Figure_3/V.m <==
function re = V(z1,z2,kappa4,de)
re = conj(V1(z1,z2)+(1-de)*V2(z1,z2,kappa4));
end

==> anc/AOS/Figure_3/V1.m <==
function re = V1(z1,z2)
g1 = Dyson(z1);
g2 = Dyson(z2);


% Vo1 and Vd1 are the value of off-diagonal and diagonal entries 
% of V(z1,bar{z2}) in (3.12), respectively.
Vo1 = 1./((9-3*g1.*conj(g2))./(g1.*conj(g2)).^2-2);
% Vd1 = Vo1.*(3-g1.*conj(g2))./(g1.*conj(g2));

% Vo2 and Vd2 are the value of off-diagonal and diagonal entries 
% of V(bar{z2},bar{z2}) in (3.12), respectively.
Vo2 = 1./((9-3*conj(g2).*conj(g2))./(conj(g2).*conj(g2)).^2-2);
Vd2 = Vo2.*(3-conj(g2).*conj(g2))./(conj(g2).*conj(g2));

x = -g1.*conj(g2)/3;
x1 = conj(g2).*(1+2*Vo2).*Vo1;
x2 = conj(g2).*(Vo2+Vd2).*Vo1;
x3 = g1.*(1+2*Vo1).*Vo2;

% VV1 and VV2 are diagonal and off-diagonal entris of the matrix in (3.17).
VV1 = ((1-x.^2).*x1+(x.^2-x).*(x2+x3))./(1+2*x.^3-3*x.^2);
VV2 = ((1-x.^2).*x2+(x.^2-x).*(x1+x3))./(1+2*x.^3-3*x.^2);


% H1 and H2 are diagonal and off-diagonal entris corresponding to (3.17) 
% of the matrix in (3.20).
y = -g1.*g1/3;
H1 = 2*((1-y.^2).*(2*g1.*VV1)+(y.^2-y).*(2*g1.*(VV1+VV2)))./(1+2*y.^3-3*y.^2);
H2 = 2*((1-y.^2).*(g1.*(VV1+VV2))+(y.^2-y).*(g1.*(VV1+VV2)+2*g1.*VV1))./(1+2*y.^3-3*y.^2);

% re is the value corresponding to (3.17) in (3.23).
re = H1*3+6*real(H2);
end

==> anc/AOS/Figure_3/V2.m <==
function re = V2(z1,z2,kappa4)
g1 = Dyson(z1);
g2 = Dyson(z2);

% Vo1 and Vd1 are the value of off-diagonal and diagonal entries 
% of V(z1,bar{z2}) in (3.12), respectively.
Vo1 = 1./((9-3*g1.*conj(g2))./(g1.*conj(g2)).^2-2);
% Vd1 = Vo1.*(3-g1.*conj(g2))./(g1.*conj(g2));


% Vo2 and Vd2 are the value of off-diagonal and diagonal entries 
% of V(bar{z2},bar{z2}) in (3.12), respectively.
Vo2 = 1./((9-3*conj(g2).*conj(g2))./(conj(g2).*conj(g2)).^2-2);
Vd2 = Vo2.*(3-conj(g2).*conj(g2))./(conj(g2).*conj(g2));


% dd and od are diagonal and off-diagonal entries of the matrix in (3.18).
dd = g1.*(1+4*Vo1).*Vd2;
od = g1.*(1+4*Vo1).*Vo2;

% Wdd and Wod are diagonal and off-diagonal entries of the matrix in (3.19).
Wdd = 2*dd.*g1.*conj(g2)/3+2*od.*g1.*conj(g2)/3;
Wod = dd.*g1.*conj(g2)/3+od.*g1.*conj(g2);


x = -g1.^2/3;
H1 = g1.*((1-x).*Wdd+2*(x.^2-x).*Wod)./(1+2*x.^3-3*x.^2);
H2 = g1.*((1-x).*Wod+(x.^2-x).*Wdd)./(1+2*x.^3-3*x.^2);

% re is the value corresponding to (3.19) in (3.23).
re = kappa4*(6*real(H2)+3*H1);
end

==> anc/AOS/Figure_3/Xv.m <==
function re = Xv(X,x,d)
[m,n,p] = size(X);
if d == 1
    Phi = zeros(n,p);
    for i = 1:n
        for j = 1:p
            Phi(i,j) = x'*reshape(X(:,i,j),[m,1]);
        end
    end
elseif d == 2
    Phi = zeros(m,p);
    for i = 1:m
        for j = 1:p
            Phi(i,j) = x'*reshape(X(i,:,j),[n,1]);
        end
    end
else
    Phi = zeros(m,n);
    for i = 1:m
        for j = 1:n
            Phi(i,j) = x'*reshape(X(i,j,:),[p,1]);
        end
    end
end
re = Phi;
end

==> anc/AOS/Figure_3/compute_variance.m <==
function re = compute_variance(u,kappa4)
N = 1000;
C = [2+0.01*complex(1i) -2+0.01*complex(1i) -2-0.01*complex(1i) 2-0.01*complex(1i)];
id = Rectcontour(3,N);
s = 0;
for j = 1:(length(id)-1)
    z1 = id(j);
    fun = @(z2) z1.^2.*z2.^2.*(conj(V1(z1,z2)+sum(sum(u.^4))*V2(z1,z2,kappa4)/3));
    i2 = integral(fun,2,2,'Waypoints',C);
    s = s+(id(j+1)-id(j))*i2;
end
re = sqrt(real(s/(4*pi^2)));
end

==> anc/AOS/Figure_3/contraction.m <==
function re = contraction(X,a1,a2,a3)
[m,n,p] = size(X);
M1 = tenmat(X,1);
M1 = M1.data;
M1 = a1'*M1;
M1 = reshape(M1,[n,p]);

M2 = tenmat(X,2);
M2 = M2.data;
M2 = a2'*M2;
M2 = reshape(M2,[m,p]);

M3 = tenmat(X,3);
M3 = M3.data;
M3 = a3'*M3;
M3 = reshape(M3,[m,n]);

N = m + n + p;
Phi = zeros(N);
Phi(1:m,m + 1:m + n) = M3;
Phi(1:m,m + n + 1:N) = M2;
Phi(m + 1:m + n,m + n + 1:N) = M1;
re = Phi' + Phi;
end

==> anc/AOS/Figure_3/unfolding.m <==
function re = unfolding(T0)
[~,n,p] = size(T0);
M0_1 = tenmat(T0,1);
M0_1 = M0_1.data;
[u1,~,v_1] = svds(M0_1,1);
[u2,~,u3] = svds(reshape(v_1,[n,p]),1);
re = [u1,u2,u3];
end

==> anc/AOS/README.md <==
# Reproducibility Materials

**Paper:** Liu, Ruihan, Zhenggang Wang, and Jianfeng Yao (2024).
*"Alignment and matching tests for high-dimensional tensor signals via tensor contraction."*
arXiv preprint [arXiv:2411.01732](https://arxiv.org/abs/2411.01732).

This repository contains all MATLAB/R code and preprocessed data needed to reproduce every table and figure in the paper. Each top-level folder is self-contained and reproduces exactly one result:

| Folder | Reproduces | Main script(s) | What it does |
|---|---|---|---|
| `Table_1_&_Figure_1/` | Table 1 and Figure 1 (§B.1) | `Experiment_1.mlx`, `QQ_data.mlx` + `QQplot.R` | Computes the limiting mean ξ_N^(3) and standard deviation σ_N^(3) in Eqs. (3.8)–(3.9) by contour integration, and compares them with empirical simulations of the linear spectral statistic (LSS) of the contracted matrix M under five noise distributions (Table 1). `QQ_data.mlx` simulates the data for the Q–Q plots of Figure 1, which are then drawn by `QQplot.R`. |
| `Figure_2/` | Figure 2 (§B.2) | `Experiment_2.mlx` + `Plot.R` | Empirical power curve of the alignment test statistic in Eq. (4.4) as the signal-to-noise ratio (SNR) varies from 0 to 1.2, with known signal directions. |
| `Figure_3/` | Figure 3 (§B.3) | `Experiment_3.mlx` + `Plot.R` | Empirical power curves when the signal directions are estimated by tensor unfolding from an independent sample (at several SNR levels β₀), compared with the known-direction benchmark. The asymptotic variance of each statistic is computed by `compute_variance.m`. |
| `Real data analysis/` | Real data results (§7) | `Real_Data_Analysis.mlx` | Matching tests between video clips from the UCF Sports Action dataset (Lifting vs. Diving groups), using the preprocessed tensors `L.mat` and `D.mat` provided in the folder. Outputs the matrix of empirical accepting rates and the inner-group vs. cross-group histogram. |

The supporting `.m` files in each folder are helper functions called by the main script of that folder; they carry comments pointing to the corresponding equations in the paper (e.g., `Dyson.m` solves the Dyson equation (2.6), `M1.m`–`M3.m` implement the mean function of Proposition 3.1, `V1.m`–`V2.m` the covariance function of Proposition 3.2, and `Phi_3.m` / `contraction.m` implement the contraction operator in Eq. (1.4)).

**All simulations use fixed random seeds** (`rng(...)` at the top of each simulation block), so the reported numbers are exactly reproducible. In addition, the simulated data behind each figure are provided as CSV files (`Table_1_&_Figure_1/QQ.csv`, `Figure_2/D.csv`, `Figure_3/PD.csv`), so the figures can be regenerated in R without re-running the MATLAB simulations.

## Requirements

- **MATLAB R2024a** (the version used to produce the results; nearby releases should also work), with the **Statistics and Machine Learning Toolbox** (for `norminv`, `binornd`, `qqplot`).
- **Tensor Toolbox for MATLAB, v3.6** — free download from <https://www.tensortoolbox.org/> (see installation note below).
- **R** (≥ 4.0) for drawing the figures, with packages `ggplot2`, `RColorBrewer`, `reshape2`, `latex2exp` (`QQplot.R` uses base R only).

### Installing the Tensor Toolbox

The scripts load the toolbox with a *relative* path, `addpath('tensor_toolbox-v3.6')`. After downloading and unzipping the toolbox, place a copy of the `tensor_toolbox-v3.6` folder **inside each experiment folder that needs it** (`Figure_2/`, `Figure_3/`, and `Real data analysis/`), so that the layout looks like:

```
Figure_2/
├── Experiment_2.mlx
├── Plot.R
├── LSS.m
├── contraction.m
└── tensor_toolbox-v3.6/
```

Alternatively, add the toolbox to your MATLAB path once and for all (`addpath(genpath('.../tensor_toolbox-v3.6')); savepath`), in which case the `addpath` lines in the scripts are harmless no-ops. `Table_1_&_Figure_1/` does not require the toolbox.

## How to reproduce the results

Each folder is independent. Open the folder in MATLAB (so that it is the current working directory), open the `.mlx` live script, and click **Run**. The live scripts contain narrative text mapping every code block to the corresponding equation or section of the paper. The R scripts are then run from the same folder (they read the CSV files written by the MATLAB scripts).

1. **Table 1** — `Experiment_1.mlx` first computes the theoretical limits (`limiting_mean`, `limiting_SD`) by contour integration; set `de = 1` (delocalized) or `de = 0` (localized) and the cumulants `ka3`, `ka4` of the noise distribution as described in the script text. It then calls `empirical_Gaussian(de)`, `empirical_Uniform(de)`, `empirical_Binomial1(de)`, `empirical_Binomial3(de)`, `empirical_Binomial5(de)`, each of which runs 1000 Monte Carlo replications with its own fixed seed and returns the empirical mean/SD for the three test functions f(x) = x², 3ˣ, cos(2x) — together these fill in Table 1.
2. **Figure 1** — `QQ_data.mlx` simulates 1000 replications of the LSS in two configurations (f(x) = x² with Gaussian noise and delocalized directions; f(x) = 3ˣ with uniform noise and localized directions) and writes `QQ.csv`; `QQplot.R` draws the two Q–Q plots.
3. **Figure 2** — `Experiment_2.mlx` runs 600 replications at 41 SNR values and writes `D.csv`; `Plot.R` draws the power curve with the theoretical detection threshold 2/√3 marked. Noise type is switched by the clearly marked comment/uncomment blocks.
4. **Figure 3** — `Experiment_3.mlx` estimates the contraction directions via tensor unfolding (`unfolding.m`) from an independent reference sample at β₀ = 3, 2.5, 2, computes the asymptotic variance of each statistic with `compute_variance.m`, runs 600 replications, and writes `PD.csv`; `Plot.R` overlays the four power curves.
5. **Real data analysis** — `Real_Data_Analysis.mlx` loads the preprocessed tensors and outputs the matrix `P` of empirical accepting rates for all pairwise matching tests (Lifting-vs-Lifting, Diving-vs-Diving, and cross-group), reproducing the results of §7, together with the histogram comparing inner-group and cross-group accepting rates.

Each simulation script completes within minutes on a standard desktop; the real data analysis is the longest-running part because of the 400 × 400 × 55 video tensors.

**Note on randomness.** All experiments are Monte Carlo simulations with fixed random seeds given in the scripts, so the numbers and figures reproduce exactly. Changing the seeds perturbs the numbers only within the Monte Carlo error and does not affect any qualitative conclusion.

## Data

The real data analysis uses the [UCF Sports Action dataset](https://www.crcv.ucf.edu/data/UCF_Sports_Action.php). To keep this repository lightweight and directly runnable, we provide the **preprocessed** tensors:

- `Real data analysis/L.mat` — three clips from the *Lifting* group;
- `Real data analysis/D.mat` — three clips from the *Diving* group.

Preprocessing steps applied to the raw videos: (i) each frame resized to 400 × 400 pixels, (ii) conversion to grayscale, and (iii) centering along the time axis. Each clip is stored as a 400 × 400 × 55 tensor. Users wishing to start from the raw videos can download them from the link above and apply these three steps.

## Contact

For questions about the code, please contact the authors of the paper.


==> anc/AOS/Real_data_analysis/LSS1.m <==
function re = LSS1(T,u1,u2,u3)
M = contraction(T,u1,u2,u3);
re = sum(sum(M.^2));
end

==> anc/AOS/Real_data_analysis/contraction.m <==
function re = contraction(X,a1,a2,a3)
[m,n,p] = size(X);
M1 = tenmat(X,1);
M1 = M1.data;
M1 = a1'*M1;
M1 = reshape(M1,[n,p]);

M2 = tenmat(X,2);
M2 = M2.data;
M2 = a2'*M2;
M2 = reshape(M2,[m,p]);

M3 = tenmat(X,3);
M3 = M3.data;
M3 = a3'*M3;
M3 = reshape(M3,[m,n]);

N = m + n + p;
Phi = zeros(N);
Phi(1:m,m + 1:m + n) = M3;
Phi(1:m,m + n + 1:N) = M2;
Phi(m + 1:m + n,m + n + 1:N) = M1;
re = Phi' + Phi;
end

==> anc/AOS/Table_1___Figure_1/Dyson.m <==
% This function is the solution of the Dyson equation
% in the main document (Eq.2.6) when d=3 and c1=c2=c3=1/3.
% In this case, Dyson(z)=g(z)=g1(z)+g2(z)+g3(z)=(Eq.6.1).

function re = Dyson(z)
re = 3*(-z+2*((real(z)>=0)-0.5).*sqrt(z.^2-8/3))/4;
end


==> anc/AOS/Table_1___Figure_1/M.m <==
function re = M(z,kappa3,kappa4,de)
re = 3*(M1(z)+(1-de)*M3(z,kappa4)-de*M2(z,kappa3)/sqrt(27));
end

==> anc/AOS/Table_1___Figure_1/M1.m <==
function re = M1(z)
gz = Dyson(z);

% wii and wij are solutions of system equation (3.10)
% for the diagonal entries and off-diagonal entries.
wii = gz./(1-2*gz.^4./(9-3*gz.^2));
wij = wii.*gz.^2./(3-gz.^2);

% vii and vij are solutions of system equation (3.12)
% for the diagonal entries and off-diagonal entries.
vii = gz.^2./(3-2*gz.^4./(3-gz.^2));
vij = vii.*gz.^2./(3-gz.^2);

% Mi is first part of Mi(z) in (3.13)
Mi = 4*wij.*gz/3+2*vij;

% re is the corresponding value of Mi in (3.15)
x = -gz.^2/3;
re = -(1+x.^2-2*x)./(1+2*x.^3-3*x.^2).*Mi./(z+2*gz/3);
end

==> anc/AOS/Table_1___Figure_1/M2.m <==
function re = M2(z,kappa3)
gz = Dyson(z);

% H3 is the values of 2*kappa3*g1*g2*g3/(c1*c2*c3) in (3.13)
H3 = 2*kappa3*(gz).^3;


% re is the corresponding value of H3 in (3.15)
x = -gz.^2/3;
re = -(1+x.^2-2*x)./(1+2*x.^3-3*x.^2).*H3./(z+2*gz/3);
end

==> anc/AOS/Table_1___Figure_1/M3.m <==
function re = M3(z,kappa4)
gz = Dyson(z)/3;

% H4 is the value of kappa4*gi^2/ci*sum_{l\neq i}gl^2/cl in (3.13)
H4 = kappa4*2*(3*gz.^2).^2;

% re is the corresponding value of H4 in (3.15)
x = -3*gz.^2;
re = -(1+x.^2-2*x)./(1+2*x.^3-3*x.^2).*H4./(z+2*gz);
end

==> anc/AOS/Table_1___Figure_1/Phi_3.m <==
function re = Phi_3(X,a,b,c)
m = length(a);
n = length(b);
p = length(c);
N = m + n + p;
Phi = zeros(N);
Xa = Xv(X,a,1);
Xb = Xv(X,b,2);
Xc = Xv(X,c,3);
Phi(1:m,m + 1:m + n) = Xc;
Phi(1:m,m + n + 1:N) = Xb;
Phi(m + 1:m + n,m + n + 1:N) = Xa;
re = Phi' + Phi;
end

==> anc/AOS/Table_1___Figure_1/QQ.csv <==
2.1337,-0.065262
1.6331,0.20367
-0.10915,-0.16064
-1.2564,-1.2457
-1.1167,-0.16593
-2.3486,-0.72855
-0.23008,-0.26553
-2.1886,-0.44698
-0.0056223,0.5475
-0.035255,0.39014
-1.6751,1.5793
1.4025,-0.27449
0.25914,0.048737
-0.50126,-0.91335
0.37367,0.96451
-0.26723,1.2947
1.6265,-0.53787
1.6907,0.11766
1.8243,-0.83857
2.8042,1.1292
-0.23037,1.479
2.8481,0.47247
-0.72231,0.48447
0.58198,0.42087
0.1354,1.3721
-1.4266,0.66085
1.2752,0.34004
1.4281,0.71811
0.90121,0.6629
0.40999,0.76104
-1.0117,0.94461
-0.20295,-0.19328
-2.0229,0.014342
-0.675,-0.24001
1.6717,0.85571
0.2376,-0.38369
2.355,1.3483
-2.5954,0.5912
3.2644,0.38429
1.1739,-0.040105
0.52673,1.8504
0.51375,0.48255
-0.72812,-0.185
-2.5013,1.2944
-0.90302,-0.17891
0.036242,0.11352
-1.575,2.928
2.0504,-0.91357
0.87445,-0.87402
-2.6977,-0.9886
-1.0397,0.16294
0.29708,-0.17358
2.1605,-0.76457
-2.2303,0.29264
-0.30578,-0.52004
0.67895,-0.10332
0.5028,-0.66381
3.773,-0.077447
-0.89461,1.3713
0.751,-1.0959
-0.46152,0.51073
1.012,0.13222
-1.0309,-0.2485
-1.3208,-0.33842
0.37693,0.94374
0.97296,-0.3093
-0.085546,-0.30131
3.4116,-0.1019
-1.2753,-0.95216
-0.37373,1.1292
-2.4697,0.033712
3.6377,1.7001
-1.4141,0.75507
2.8561,-0.89114
1.7626,0.67862
2.5546,0.40614
2.749,0.0014121
-2.2548,-0.23802
0.44445,1.461
3.1326,0.11937
0.3213,-0.28408
-1.5587,1.0286
2.1122,-0.047146
3.2514,-1.3051
1.1753,-0.30985
2.8193,-0.043303
0.6287,-0.39349
-0.76466,-1.424
-0.26556,-0.32492
-2.032,-0.78172
-1.8655,1.072
0.88473,1.8536
-1.6572,0.48101
-0.36871,-0.67929
0.73003,-0.025362
-0.61196,-0.0074016
0.48148,0.35849
-2.0067,-1.3689
1.3168,0.97315
0.66775,0.86688
-0.95444,-0.14029
-2.1851,1.0502
2.6523,0.78418
2.5069,0.079431
-0.28194,0.75588
0.83949,-0.21393
2.3604,-0.77487
-2.8928,2.1592
2.6983,-0.029299
-0.49171,0.29788
-0.83914,-0.0077434
-0.77739,-0.81893
-0.14301,0.06401
-1.7824,0.81956
0.64816,1.675
1.5559,-0.52108
0.9042,0.81306
1.5807,0.33765
-2.1687,0.56571
-1.4337,-0.58799
-0.76083,-0.24977
0.24463,-0.73131
-0.69097,-0.60073
2.8617,-0.63113
0.75565,-0.13686
-0.81382,-0.30257
0.62014,-1.2091
-0.86334,0.85162
-1.5108,-0.16083
-0.18388,1.3227
1.2709,0.13502
-3.7948,0.53424
1.5225,-1.0439
0.27205,-0.53109
0.83929,-0.76002
0.46572,-0.1918
-1.6078,-0.037581
-2.551,-0.81631
1.0656,-0.16872
-2.4003,-0.46274
-2.4453,0.34427
1.6858,-0.98612
1.2736,-0.64169
0.84396,0.05276
1.7842,-0.11405
-0.90852,0.67855
4.0213,0.93291
-0.818,0.18281
4.1142,-0.25065
1.0452,-0.39453
0.27535,-0.10752
-1.1596,1.8856
-0.22252,-0.31942
1.7258,-0.80853
4.9388,-0.91569
0.40334,-1.0554
-0.50182,-1.3392
0.68297,-0.54228
0.4002,0.14884
1.9947,-0.78173
1.7535,1.0579
-0.45607,-0.50726
-0.51647,-0.72841
0.0067704,0.87044
1.5998,1.4196
-0.37016,0.66806
-1.1782,0.10123
3.5371,-0.35293
0.049407,0.095139
-0.45945,-1.2756
-2.0168,0.65814
-1.4652,0.28075
0.64477,-0.46385
-0.94129,1.1201
-0.72726,-2.3523
2.0329,-0.1912
1.2269,-0.5439
-0.03265,0.44192
-1.123,0.61438
0.56801,0.6907
0.61673,-0.39448
-0.21814,1.1457
-0.81627,0.67478
1.6647,-0.2278
-0.54412,-0.22186
0.76239,0.052922
-1.5856,-0.56827
1.2668,-0.47876
-0.2008,1.0871
-2.1455,-0.13233
-0.41302,0.2727
-1.0406,-0.046604
0.70208,0.47972
2.8059,-0.81141
1.3232,-0.48654
-1.6326,0.2013
0.11663,-2.0663
1.4678,-0.74184
-0.10162,0.40376
-0.42234,-0.67061
-2.8924,-1.506
0.92271,-0.051664
-1.7817,0.38141
3.2508,0.40284
-2.1673,0.34362
1.994,1.6483
-0.72986,1.8119
0.71204,0.41287
0.031841,0.91352
2.1846,0.30166
-2.6287,0.23301
1.5089,-0.13296
-0.22445,-1.4219
0.93019,0.094481
0.49411,0.26758
2.5637,-0.97498
-1.813,-0.54309
-1.2083,0.7083
0.36274,1.1627
-0.49531,0.19067
1.031,-1.3817
-0.070693,-0.52127
1.578,-0.30256
-5.7782,0.77912
1.5632,1.5819
-4.3343,-1.5919
3.4496,0.54481
-2.799,-0.7497
0.87016,0.2953
1.1762,0.53401
-1.0058,0.32741
-1.3798,-1.2169
2.8006,-0.88136
-1.7388,-0.02093
0.28084,-0.95737
1.2061,0.3894
1.8984,-0.32454
1.6096,2.4332
1.8076,-0.6385
-2.1862,1.3618
-1.461,-1.481
-0.48841,-0.95888
2.5196,-0.10855
-0.51883,-0.9672
4.9781,-0.81379
1.1224,-0.46948
-0.31534,0.40682
0.475,0.358
2.2347,-0.5589
2.427,0.66371
1.0462,-0.38471
-0.73647,2.0027
1.0404,1.8881
-0.85505,-0.66265
-0.3515,-0.25582
3.1833,0.3348
-1.3439,-2.2645
0.82144,-0.34519
2.8814,-0.14863
-0.7056,1.0155
2.1808,1.2018
0.70354,1.2467
-3.7798,-0.42515
0.24091,-0.55443
-1.1868,1.162
0.41825,-0.2023
1.5072,0.50551
2.8644,1.6937
1.635,1.0211
-0.73356,-0.43578
-0.16968,0.67562
-1.3341,1.4533
-0.40926,-0.078127
-1.4289,0.49441
0.65493,-1.167
-0.062358,0.74799
-0.43873,-0.35509
-0.13886,0.47372
3.8791,-0.60804
-3.2805,-0.96018
-2.1394,-0.61609
3.7761,-1.0134
0.32428,-0.59678
-2.9642,-1.6903
0.99548,-0.28672
0.18253,1.0176
2.9156,-0.60469
2.1822,0.18596
-0.16149,1.1405
-2.2248,0.38804
2.7291,0.15344
-1.3434,0.90783
2.2829,-0.91146
2.5676,0.28727
2.011,0.023493
-1.4384,0.48814
-0.96073,-1.7438
2.8792,0.70785
-0.18441,-0.59668
-0.11176,-1.2887
-0.1022,0.5128
-2.0447,-0.44021
-0.14729,0.82672
-2.1673,-0.016832
-1.2513,0.031994
-0.77039,1.0776
-2.2997,-0.78086
-1.2187,0.046265
0.82595,-0.6317
-1.4212,1.9078
3.0925,0.09588
1.0174,-0.89335
-0.97488,-1.5352
-1.0544,-0.15704
0.6034,0.3927
0.82783,0.13458
-0.3098,0.97891
1.2512,0.55997
0.06879,-0.058954
-1.8808,-0.37637
-1.1212,-0.93773
0.77509,-0.4196
0.94342,-0.24579
1.5803,-2.4514
4.6447,1.1468
3.298,0.72599
-2.3913,1.6162
-2.6566,-1.2375
-0.30085,2.2125
0.98375,0.84073
-0.043693,0.7828
-1.1433,-0.34105
2.6593,-0.91009
0.34234,-0.36581
0.8517,-0.65394
-0.16186,1.1685
-0.61427,-0.08998
-0.22979,-1.0448
-0.10032,0.38575
-0.094992,-1.2863
0.38438,-1.3075
-0.6038,0.27027
2.5688,-0.37463
-0.595,-0.064963
-3.3466,1.7367
2.2286,1.0756
-0.71828,1.8285
-1.1763,0.20751
-1.7013,-1.1789
-0.37995,0.86349
1.172,-0.77561
-0.53354,-0.086956
1.3654,-1.4751
-2.4669,-1.1683
3.4817,-0.61213
0.87453,-0.79699
-1.2024,-0.6337
-3.093,1.0389
2.2984,0.30932
-0.63653,-0.75693
-0.023738,-1.1733
-1.2013,1.5768
-0.29745,-1.0397
2.4968,0.23187
-1.735,0.32446
1.3386,-0.26164
-1.2714,-0.1059
-1.5389,1.7411
-0.83368,0.29051
0.83718,1.0083
0.79213,0.86295
-2.0661,0.0069127
0.10647,0.076655
0.60017,-0.45934
-1.0927,0.78749
-2.0679,1.5831
-0.89961,-0.27346
1.7626,1.6692
3.7047,0.83391
-3.7054,0.88989
-0.032827,-0.6026
-0.24627,2.1706
0.1157,-1.0481
1.766,1.7396
0.11605,0.98772
0.45574,-0.065318
-0.035468,0.08178
-3.6665,-0.036677
2.6186,-0.011597
-2.7921,-0.22948
-2.2473,0.46152
-0.36982,-0.22918
0.50555,0.69863
-0.16932,-0.19571
1.1088,-0.6489
0.11986,0.21097
3.2688,-0.69256
0.053871,0.59675
0.38254,-0.27334
0.20223,0.82798
-0.24597,-0.30895
-0.12437,-0.46191
1.5601,1.2905
2.3958,1.1234
0.98089,-1.4417
-0.31202,-0.49397
1.1876,-0.039216
2.6105,0.53138
-0.8565,0.32895
-0.72074,2.084
-0.61549,0.83411
-2.3065,0.62038
-0.78121,-0.99081
-4.4746,-0.26086
1.492,0.36423
-1.1187,1.6428
1.205,-0.55918
-0.60157,0.48242
-0.17881,-0.12891
0.77392,-0.6603
-1.9741,-1.2156
-3.1123,1.0154
5.0724,0.2273
1.5487,0.10112
0.53412,-0.43773
2.9106,1.2918
1.3065,0.82645
1.5156,1.2957
-1.5569,0.83472
0.15841,0.69839
0.50859,1.9053
2.3012,-0.80071
-0.49419,-0.013741
2.0332,-0.77366
-0.65198,0.52321
1.0946,-0.98137
-0.78439,1.0583
-3.2296,0.76467
2.4077,-0.84406
-0.5337,0.59771
1.1708,0.36448
-1.4879,-1.121
0.84779,0.60237
2.9027,-1.4327
-1.0577,-0.39533
1.5232,-0.032571
1.1511,-0.024258
0.84224,-0.36728
2.5405,0.52958
-0.4878,0.061498
-0.093948,1.4384
-0.69041,-0.23455
-0.20501,1.1907
-3.1433,0.20553
1.9069,-0.49645
-2.5729,-1.0434
-2.8333,0.55085
1.0336,0.37418
-2.2584,0.31464
0.093732,0.55175
1.0754,-0.12008
0.61705,0.89447
0.65923,1.7393
1.3009,0.85508
-3.5436,-0.77678
-1.6734,-0.65918
-0.16415,-0.067655
1.5547,-0.41945
-2.0159,-1.1082
-1.9801,0.98008
-0.94791,-0.99459
-2.2018,-0.87385
-1.6172,0.75028
-0.39847,-0.53808
0.22849,-0.092737
-0.10262,0.2607
1.4086,-0.50621
-1.5181,0.11078
0.52403,-0.78704
-1.5706,0.19378
1.4239,1.0981
1.0858,0.42432
-0.34103,0.26505
-0.21242,0.24259
-0.64987,-1.1585
-2.1248,0.18932
1.7171,0.1818
-0.51875,2.2395
1.7012,-0.84269
2.1912,0.89759
-0.97598,-2.2079
1.6043,0.0028333
1.7084,-1.6024
0.55595,-0.57114
-0.24902,0.061262
-0.79655,-0.40614
-2.6574,0.50566
1.7852,0.22471
-0.58206,-0.98384
2.6256,0.48524
-0.77298,-0.12465
1.2012,0.43082
-2.6438,1.7227
1.1968,-1.2251
-0.49926,-0.85419
2.726,-0.11787
-0.95817,0.10173
1.295,1.093
-1.3799,-0.01923
-2.5573,1.534
-2.6973,0.8591
3.3513,0.25668
0.94919,0.60753
0.65377,-0.87668
-2.2656,0.49003
0.11799,-1.304
0.77694,-2.1394
1.9779,-0.2063
-1.0612,0.28698
-0.26124,0.56343
2.2745,0.52676
3.3138,0.64088
-0.8233,-0.53587
1.3441,0.73301
-0.43621,-0.6126
1.4501,0.094688
0.17353,-0.91223
-1.3022,-0.39149
-0.97732,-1.3401
0.95534,0.20449
2.9428,0.68351
-2.591,0.64083
0.92986,0.39661
1.3242,0.47839
-0.020357,-0.2504
1.4959,0.53302
-0.98932,0.03274
0.82124,-1.2544
-0.16723,0.39948
-2.1759,0.82633
0.78377,-1.0679
-0.67646,0.15406
1.1859,0.70541
-0.57295,0.6669
0.77681,1.8242
1.4781,0.37988
0.39593,0.48658
-2.1213,0.85209
2.0657,-1.0264
-1.6162,0.10329
1.9714,0.77984
1.3384,0.068726
-0.27467,-0.27391
1.5601,0.10233
0.9681,-0.12091
-1.6913,0.58787
-1.0409,-0.1192
-1.3095,0.16759
-0.6883,0.066248
0.12204,1.2192
0.11837,-1.7012
-1.2122,-0.35155
0.11111,0.59677
0.12448,-0.33904
-0.44528,0.32911
-1.0744,0.23826
1.0586,-0.2711
-2.5057,-0.44484
0.89431,-1.0129
-0.37912,0.33313
1.4739,0.64199
0.47305,0.77172
-1.3787,-0.12084
0.55299,-1.4178
-0.15103,0.25214
-1.6607,0.5711
-1.72,-0.2626
-0.28489,0.086414
2.6204,-0.52974
0.48698,-0.24345
3.1262,-0.24909
-0.42106,0.088031
-0.28475,-0.065808
-1.7792,1.0849
-1.2483,0.96929
1.951,0.076541
-1.0535,-0.54127
2.1142,0.054186
0.24484,1.0551
1.8174,-0.26388
-0.39367,0.30793
2.1268,0.0086068
-0.56631,1.6255
-0.76194,-0.16988
-0.73462,-0.22519
1.0544,-0.81048
-0.15879,0.20035
-1.7578,-0.29674
2.821,0.079999
1.0433,-0.56306
-3.048,0.66348
-3.0741,-0.91851
1.3438,0.81635
-1.5,0.50876
-0.4776,-1.4592
0.16482,0.41495
1.5315,-1.4155
-3.5133,1.2332
0.92846,-0.80033
-0.029739,-0.068489
2.9651,-0.41248
-1.5325,-1.1272
0.045229,-0.86634
1.8927,-1.0693
0.67687,-0.43778
-0.89516,0.52251
1.3564,0.067295
1.0123,-0.24297
-1.0983,0.57414
-1.7626,-0.66136
-0.099577,0.35798
1.1335,0.50193
-0.20976,-1.3251
2.151,-0.15884
-0.090518,1.0472
-0.12924,-0.080026
-1.0073,1.0658
0.16254,-0.50976
-2.4359,1.6306
-1.549,0.29351
-0.98743,0.68554
-1.5527,1.0978
-0.74799,0.92544
-3.2585,-0.85408
-1.795,0.97221
1.4874,-0.76699
1.2685,-0.84644
0.21937,0.42176
1.5034,0.45008
4.0418,1.7395
-0.11455,1.3417
-1.4606,1.7455
-1.1043,-0.54555
-2.256,-1.6889
0.78399,-0.41286
0.88675,-0.75134
-0.15077,0.21202
-1.8607,0.38859
-0.82759,0.035836
-6.0073,-0.59748
0.447,-0.56239
-1.5732,-0.13448
1.5153,0.32879
0.50966,0.10868
-1.0708,0.13522
0.60054,0.12343
0.73889,1.3013
0.46754,-0.21856
-1.4875,0.34277
-3.7746,1.6813
0.41777,-0.28055
0.44892,1.1785
0.93465,0.99071
-0.4101,-0.24106
-2.6505,-1.217
2.7601,0.6948
0.9609,1.4404
-1.1312,0.81211
-0.36166,-2.14
-1.5124,-0.066252
-0.33532,0.54526
0.047895,-0.4312
2.0806,-0.84161
-0.73911,-0.38714
-1.2511,-0.47824
-0.38514,-0.11236
-1.2978,0.59129
-0.15621,-1.2022
-1.9982,-0.97785
2.5394,0.92949
0.19788,0.40395
1.7539,0.081819
0.069655,-0.4297
0.023106,-0.81939
2.3478,0.51089
0.52367,0.33042
2.1486,0.47819
-4.0515,0.78121
1.5076,0.66719
-0.44516,0.6963
-0.14504,0.94872
-0.67996,1.4109
3.0657,-1.7673
0.62443,0.75337
0.76105,1.216
2.2375,-0.31552
1.3039,0.12778
-2.2694,0.060921
1.6284,0.32524
1.1882,-0.90523
3.0869,-0.92182
0.65819,-0.13599
1.326,0.030513
-1.2144,0.16267
3.404,1.0712
0.88007,0.048665
0.35365,0.4559
3.0197,0.53887
0.92878,0.37592
0.77052,1.0889
0.13736,-0.44968
-0.81754,-0.23481
-1.0289,0.080178
1.4502,1.5836
-2.3135,0.12744
-1.0397,1.1333
-0.95739,1.4991
2.0377,0.086795
0.01047,1.3651
-1.3153,0.92782
1.4188,0.78366
1.0549,-0.4674
-1.6735,-2.0055
1.3802,1.3712
-0.76773,0.027107
-0.16877,-0.5155
2.1196,0.76745
-0.27175,0.10259
0.24327,0.53957
0.36355,-0.27382
0.93145,-1.3053
-0.88561,-1.4776
-0.34565,0.24634
3.1674,-1.0988
-1.535,-0.26498
-2.7506,-0.66867
0.94208,-0.40638
2.0472,2.3686
1.1994,-0.40673
-1.0372,0.75526
0.66419,0.11819
-2.1471,-0.88896
0.54812,-0.43284
-0.59273,-0.013807
-0.12536,0.80255
1.2583,0.030738
-1.1476,1.0181
4.4909,-1.6142
-0.35944,0.81082
-0.54673,0.70951
-0.44005,0.63739
-0.10954,-1.0247
0.40403,0.58635
-0.76605,-0.5808
-0.50438,-1.1138
-2.669,0.20636
-0.0022555,0.32684
-1.0022,-0.36755
-0.60627,1.1342
-0.89059,1.0555
-0.62216,0.092121
0.41715,-0.71606
0.26568,-1.9856
0.57183,0.15683
-3.0798,-0.71187
-0.34361,-0.5402
0.66857,0.17473
0.64187,-1.2579
-0.51034,0.65991
2.5514,-1.1494
-1.873,-0.41201
-0.32532,0.16478
-0.66671,-0.76344
-3.6472,0.53784
1.1992,0.45467
2.4731,-1.2213
-2.92,-1.4781
0.69276,0.15612
-0.87584,-0.48777
-1.098,1.83
-1.4395,0.43153
-0.59263,-0.26852
-1.6323,-0.74936
-1.6331,0.949
1.3251,-0.02086
-3.5674,0.33459
-1.896,0.020021
0.60404,1.2895
1.9002,-1.2887
-2.2195,-0.77146
0.66622,0.26983
1.1996,0.4015
-3.4388,0.0013933
-0.85943,1.0036
-0.96432,0.30413
1.3904,0.59181
0.25652,-1.315
0.4892,-0.18285
0.01515,-0.0066574
0.063436,-0.57542
0.33732,0.47898
-1.2205,0.59822
2.4999,0.35116
0.085001,-0.23272
1.569,0.089021
-0.71073,-0.44184
-0.060797,-0.10915
-2.8842,0.16438
0.38612,-0.19042
-0.28128,-0.87698
-1.6785,1.0047
2.1576,0.68279
-0.35914,2.0873
-1.0833,-0.23474
-0.568,-0.14252
-1.6046,0.018318
-2.3583,-0.22475
-0.91814,0.43641
-0.071755,-0.0061956
-0.51299,0.44261
3.3215,-0.41209
1.7171,0.33054
-0.54839,-0.63802
-0.83227,0.20088
-3.5718,-0.72398
1.4027,-0.11732
1.0321,0.86194
-1.9277,1.1464
1.4757,-0.32321
0.55499,-0.75794
1.0842,-0.18111
1.6141,-0.34838
-3.1839,0.35182
3.7527,1.365
0.51145,1.071
-1.0179,0.53369
-0.66518,-0.22712
0.61351,0.4245
0.18142,-0.0012278
-0.1518,1.0023
-1.2359,0.13496
-0.42549,0.33225
0.10911,0.29885
2.3198,1.1341
0.22258,-0.27387
-0.41151,0.10325
0.22771,0.1201
-3.0337,0.55753
2.5566,0.32877
-0.49903,0.084198
-1.7285,0.92834
-0.94783,2.1186
-1.3246,0.095243
-2.0576,-1.2643
-1.9709,0.38558
1.187,1.6829
0.12138,-0.65789
-1.796,-0.45033
-3.3978,0.70823
-1.5191,0.052932
-2.2374,0.55649
0.57354,-0.78025
0.54423,0.38761
2.3069,-0.18121
2.5796,-0.62895
-1.1284,0.93306
-0.96845,-0.028838
1.1253,1.4684
-1.8414,0.14494
-2.052,-0.020555
-1.1111,-1.6145
-0.45866,-1.3621
-0.89094,0.64621
-0.43017,-2.0872
-2.6867,0.12696
-0.43651,-0.64735
-2.9143,-0.059176
-0.92057,-0.7737
0.43746,0.60258
3.2155,0.32097
1.7027,0.50862
-1.3438,0.47929
0.98758,0.31253
-2.3422,0.14689
-2.0256,-1.337
-2.0822,-0.015804
0.93394,-0.98217
2.2968,0.72546
2.3133,-0.88698
-1.7618,0.031179
1.9737,-1.0401
4.4929,1.1281
-0.32135,0.33899
1.1537,-0.96438
1.4288,-0.83704
-2.3455,1.6467
3.1359,-1.2424
0.60091,0.56457
-0.085596,0.19931
-0.50919,1.1073
-0.0025265,-0.76953
1.0565,1.225
0.77794,0.504
0.44787,-1.4342
0.15424,-2.3623
-2.3957,-0.54952
2.0128,-0.7721
-0.39591,-0.6601
0.72756,0.5903
-0.25108,0.74663
0.44737,0.076254
-0.023931,-0.819
-0.24585,-1.0383
-0.4154,-0.63501
1.4254,0.23139
-0.49197,0.94262
-1.9158,-1.6237
-0.57942,-1.0519
0.84984,0.0066471
-3.4888,0.11427
3.0974,1.8224
0.48838,0.21023
0.42097,2.0113
-1.3149,-0.11453
-0.55026,0.67281
-0.57899,1.0308
1.0209,1.7519
-1.1571,0.048749
1.2726,0.81781
0.80964,0.039624
0.50023,-0.72401
-1.832,-0.55603
3.0985,0.76436
0.94709,-0.90903
0.52801,0.044845
-1.869,-0.080117
2.5133,0.29537
-0.53573,-0.84485
-2.6579,-0.58677
-3.187,-1.6632
-0.87072,0.8759
0.62479,-0.41266
-2.3399,0.49967
-2.688,-1.277
-0.33106,-1.0501
0.60897,-0.21055
-0.70027,-1.0554
0.57264,-0.11518
-0.02021,0.14693
-1.4122,0.36924
-0.57318,-1.4198
0.051692,-0.36156
-0.54953,-1.3176
-0.18819,0.28155
-3.0346,-0.18829
0.68575,1.2424
1.5695,1.512
1.1375,-1.0072
1.8933,0.79737
0.60659,-1.0557
0.6386,-0.039061
0.1865,-0.68706
1.3893,0.15483
-0.72059,-1.1603
0.26995,-0.029257
-2.6716,-2.0742
-3.771,0.83322
0.2716,-1.6871
2.6564,0.6651
-2.0425,-2.1982
0.089153,-0.018016
-0.75489,0.10089
1.7888,-0.41904
3.0538,-0.78413
-0.59234,0.51957
2.4944,-0.36336
-1.0997,0.059608
2.2554,-0.3151
-0.96205,-0.65003
-3.2934,0.011387
-1.4303,-0.31294
1.0571,-1.1628
0.60454,1.3063
1.0626,-0.65632
1.1502,-1.3038
-1.7142,0.71951
0.67292,-0.035563
0.69873,0.049464
-1.1734,0.16459
-3.0411,0.70824
-0.39141,1.0277
-2.2869,1.053
4.4296,-0.40349
2.6175,-0.29694
0.45476,1.0634
-1.5395,-0.3314
0.71661,1.1076
-1.8894,-0.2971
1.0329,-0.061964
0.98814,-1.5527


==> anc/AOS/Table_1___Figure_1/QQplot.R <==
D <- read.csv('QQ.csv',header = F)
qqnorm(D$V1,main=NULL)
qqline(D$V1)
qqnorm(D$V2,main=NULL)
qqline(D$V2)

==> anc/AOS/Table_1___Figure_1/Rectcontour.m <==
function re = Rectcontour(e,N)
id1 = linspace(e,-e,N) + e*complex(1i)/N;
% id2 = linspace(e,-e,N+1)*complex(1i) - e;
id3 = linspace(-e,e,N) - e*complex(1i)/N;
% id4 = linspace(-e,e,N+1)*complex(1i) + e;
id = [id1,id3];
re = id;
end


==> anc/AOS/Table_1___Figure_1/V.m <==
function re = V(z1,z2,kappa4,de)
re = conj(V1(z1,z2)+(1-de)*V2(z1,z2,kappa4));
end

==> anc/AOS/Table_1___Figure_1/V1.m <==
function re = V1(z1,z2)
g1 = Dyson(z1);
g2 = Dyson(z2);


% Vo1 and Vd1 are the value of off-diagonal and diagonal entries 
% of V(z1,bar{z2}) in (3.12), respectively.
Vo1 = 1./((9-3*g1.*conj(g2))./(g1.*conj(g2)).^2-2);
% Vd1 = Vo1.*(3-g1.*conj(g2))./(g1.*conj(g2));

% Vo2 and Vd2 are the value of off-diagonal and diagonal entries 
% of V(bar{z2},bar{z2}) in (3.12), respectively.
Vo2 = 1./((9-3*conj(g2).*conj(g2))./(conj(g2).*conj(g2)).^2-2);
Vd2 = Vo2.*(3-conj(g2).*conj(g2))./(conj(g2).*conj(g2));

x = -g1.*conj(g2)/3;
x1 = conj(g2).*(1+2*Vo2).*Vo1;
x2 = conj(g2).*(Vo2+Vd2).*Vo1;
x3 = g1.*(1+2*Vo1).*Vo2;

% VV1 and VV2 are diagonal and off-diagonal entris of the matrix in (3.17).
VV1 = ((1-x.^2).*x1+(x.^2-x).*(x2+x3))./(1+2*x.^3-3*x.^2);
VV2 = ((1-x.^2).*x2+(x.^2-x).*(x1+x3))./(1+2*x.^3-3*x.^2);


% H1 and H2 are diagonal and off-diagonal entris corresponding to (3.17) 
% of the matrix in (3.20).
y = -g1.*g1/3;
H1 = 2*((1-y.^2).*(2*g1.*VV1)+(y.^2-y).*(2*g1.*(VV1+VV2)))./(1+2*y.^3-3*y.^2);
H2 = 2*((1-y.^2).*(g1.*(VV1+VV2))+(y.^2-y).*(g1.*(VV1+VV2)+2*g1.*VV1))./(1+2*y.^3-3*y.^2);

% re is the value corresponding to (3.17) in (3.23).
re = H1*3+6*real(H2);
end

==> anc/AOS/Table_1___Figure_1/V2.m <==
function re = V2(z1,z2,kappa4)
g1 = Dyson(z1);
g2 = Dyson(z2);

% Vo1 and Vd1 are the value of off-diagonal and diagonal entries 
% of V(z1,bar{z2}) in (3.12), respectively.
Vo1 = 1./((9-3*g1.*conj(g2))./(g1.*conj(g2)).^2-2);
% Vd1 = Vo1.*(3-g1.*conj(g2))./(g1.*conj(g2));


% Vo2 and Vd2 are the value of off-diagonal and diagonal entries 
% of V(bar{z2},bar{z2}) in (3.12), respectively.
Vo2 = 1./((9-3*conj(g2).*conj(g2))./(conj(g2).*conj(g2)).^2-2);
Vd2 = Vo2.*(3-conj(g2).*conj(g2))./(conj(g2).*conj(g2));


% dd and od are diagonal and off-diagonal entries of the matrix in (3.18).
dd = g1.*(1+4*Vo1).*Vd2;
od = g1.*(1+4*Vo1).*Vo2;

% Wdd and Wod are diagonal and off-diagonal entries of the matrix in (3.19).
Wdd = 2*dd.*g1.*conj(g2)/3+2*od.*g1.*conj(g2)/3;
Wod = dd.*g1.*conj(g2)/3+od.*g1.*conj(g2);


x = -g1.^2/3;
H1 = g1.*((1-x).*Wdd+2*(x.^2-x).*Wod)./(1+2*x.^3-3*x.^2);
H2 = g1.*((1-x).*Wod+(x.^2-x).*Wdd)./(1+2*x.^3-3*x.^2);

% re is the value corresponding to (3.19) in (3.23).
re = kappa4*(6*real(H2)+3*H1);
end

==> anc/AOS/Table_1___Figure_1/Xv.m <==
function re = Xv(X,x,d)
[m,n,p] = size(X);
if d == 1
    Phi = zeros(n,p);
    for i = 1:n
        for j = 1:p
            Phi(i,j) = x'*reshape(X(:,i,j),[m,1]);
        end
    end
elseif d == 2
    Phi = zeros(m,p);
    for i = 1:m
        for j = 1:p
            Phi(i,j) = x'*reshape(X(i,:,j),[n,1]);
        end
    end
else
    Phi = zeros(m,n);
    for i = 1:m
        for j = 1:n
            Phi(i,j) = x'*reshape(X(i,j,:),[p,1]);
        end
    end
end
re = Phi;
end

==> anc/AOS/Table_1___Figure_1/empirical_Binomial1.m <==
function re = empirical_Binomial1(de)
f1 = @(z) z.^2; 
f2 = @(z) 3.^z;
f3 = @(z) cos(2*z);
LSD_f1 = @(x) 3/(4*pi)*f1(x).*(8/3-x.^2).^(0.5);
LSD_f2 = @(x) 3/(4*pi)*f2(x).*(8/3-x.^2).^(0.5);
LSD_f3 = @(x) 3/(4*pi)*f3(x).*(8/3-x.^2).^(0.5);
me = zeros([3,1]);
me(1) = integral(LSD_f1,-sqrt(8/3),sqrt(8/3));
me(2) = integral(LSD_f2,-sqrt(8/3),sqrt(8/3));
me(3) = integral(LSD_f3,-sqrt(8/3),sqrt(8/3));



m = 100; n = 100; p = 100;
N = m + n + p;

if de == 1
    % Delocalized directions
    a = ones([m,1])/sqrt(m); 
    b = ones([n,1])/sqrt(n);
    c = ones([p,1])/sqrt(p);
    rng(3);
else
    % Localized directions
    a = zeros([m,1]); a(1,1) = 1;
    b = zeros([n,1]); b(1,1) = 1;
    c = zeros([p,1]); c(1,1) = 1;
    rng(3);
end




K = 1000; Samples = zeros([K,3]);
for k = 1:K
    % Binomial noise
    g = 1;
    X = (binornd(g,0.25,[m,n,p])-g*0.25)/sqrt(g*0.25*0.75);

    MN = Phi_3(X,a,b,c)/sqrt(N);
    [~,v] = eig(MN);
    v = diag(v);
    Samples(k,1) = sum(f1(v))-N*me(1);
    Samples(k,2) = sum(f2(v))-N*me(2);
    Samples(k,3) = sum(f3(v))-N*me(3);
end
T = [mean(Samples);std(Samples)];
T = array2table(T);
T.Properties.VariableNames = {'x^2', '3^x', 'cos(2x)'};
T.Properties.RowNames = {'mean', 'SD'};

re = T;
end

==> anc/AOS/Table_1___Figure_1/empirical_Binomial3.m <==
function re = empirical_Binomial3(de)
f1 = @(z) z.^2; 
f2 = @(z) 3.^z;
f3 = @(z) cos(2*z);
LSD_f1 = @(x) 3/(4*pi)*f1(x).*(8/3-x.^2).^(0.5);
LSD_f2 = @(x) 3/(4*pi)*f2(x).*(8/3-x.^2).^(0.5);
LSD_f3 = @(x) 3/(4*pi)*f3(x).*(8/3-x.^2).^(0.5);
me = zeros([3,1]);
me(1) = integral(LSD_f1,-sqrt(8/3),sqrt(8/3));
me(2) = integral(LSD_f2,-sqrt(8/3),sqrt(8/3));
me(3) = integral(LSD_f3,-sqrt(8/3),sqrt(8/3));



m = 100; n = 100; p = 100;
N = m + n + p;

if de == 1
    % Delocalized directions
    a = ones([m,1])/sqrt(m); 
    b = ones([n,1])/sqrt(n);
    c = ones([p,1])/sqrt(p);
    rng(11);
else
    % Localized directions
    a = zeros([m,1]); a(1,1) = 1;
    b = zeros([n,1]); b(1,1) = 1;
    c = zeros([p,1]); c(1,1) = 1;
    rng(8);
end




K = 1000; Samples = zeros([K,3]);
for k = 1:K
    % Binomial noise
    g = 3;
    X = (binornd(g,0.25,[m,n,p])-g*0.25)/sqrt(g*0.25*0.75);

    MN = Phi_3(X,a,b,c)/sqrt(N);
    [~,v] = eig(MN);
    v = diag(v);
    Samples(k,1) = sum(f1(v))-N*me(1);
    Samples(k,2) = sum(f2(v))-N*me(2);
    Samples(k,3) = sum(f3(v))-N*me(3);
end
T = [mean(Samples);std(Samples)];
T = array2table(T);
T.Properties.VariableNames = {'x^2', '3^x', 'cos(2x)'};
T.Properties.RowNames = {'mean', 'SD'};

re = T;
end

==> anc/AOS/Table_1___Figure_1/empirical_Binomial5.m <==
function re = empirical_Binomial5(de)
f1 = @(z) z.^2; 
f2 = @(z) 3.^z;
f3 = @(z) cos(2*z);
LSD_f1 = @(x) 3/(4*pi)*f1(x).*(8/3-x.^2).^(0.5);
LSD_f2 = @(x) 3/(4*pi)*f2(x).*(8/3-x.^2).^(0.5);
LSD_f3 = @(x) 3/(4*pi)*f3(x).*(8/3-x.^2).^(0.5);
me = zeros([3,1]);
me(1) = integral(LSD_f1,-sqrt(8/3),sqrt(8/3));
me(2) = integral(LSD_f2,-sqrt(8/3),sqrt(8/3));
me(3) = integral(LSD_f3,-sqrt(8/3),sqrt(8/3));



m = 100; n = 100; p = 100;
N = m + n + p;

if de == 1
    % Delocalized directions
    a = ones([m,1])/sqrt(m); 
    b = ones([n,1])/sqrt(n);
    c = ones([p,1])/sqrt(p);
    rng(11);
else
    % Localized directions
    a = zeros([m,1]); a(1,1) = 1;
    b = zeros([n,1]); b(1,1) = 1;
    c = zeros([p,1]); c(1,1) = 1;
    rng(8);
end




K = 1000; Samples = zeros([K,3]);
for k = 1:K
    % Binomial noise
    g = 5;
    X = (binornd(g,0.25,[m,n,p])-g*0.25)/sqrt(g*0.25*0.75);

    MN = Phi_3(X,a,b,c)/sqrt(N);
    [~,v] = eig(MN);
    v = diag(v);
    Samples(k,1) = sum(f1(v))-N*me(1);
    Samples(k,2) = sum(f2(v))-N*me(2);
    Samples(k,3) = sum(f3(v))-N*me(3);
end
T = [mean(Samples);std(Samples)];
T = array2table(T);
T.Properties.VariableNames = {'x^2', '3^x', 'cos(2x)'};
T.Properties.RowNames = {'mean', 'SD'};

re = T;
end

==> anc/AOS/Table_1___Figure_1/empirical_Gaussian.m <==
function re = empirical_Gaussian(de)
f1 = @(z) z.^2; 
f2 = @(z) 3.^z;
f3 = @(z) cos(2*z);
LSD_f1 = @(x) 3/(4*pi)*f1(x).*(8/3-x.^2).^(0.5);
LSD_f2 = @(x) 3/(4*pi)*f2(x).*(8/3-x.^2).^(0.5);
LSD_f3 = @(x) 3/(4*pi)*f3(x).*(8/3-x.^2).^(0.5);
me = zeros([3,1]);
me(1) = integral(LSD_f1,-sqrt(8/3),sqrt(8/3));
me(2) = integral(LSD_f2,-sqrt(8/3),sqrt(8/3));
me(3) = integral(LSD_f3,-sqrt(8/3),sqrt(8/3));

rng(0);

m = 100; n = 100; p = 100;
N = m + n + p;

if de == 1
    % Delocalized directions
    a = ones([m,1])/sqrt(m); 
    b = ones([n,1])/sqrt(n);
    c = ones([p,1])/sqrt(p);
else
    % Localized directions
    a = zeros([m,1]); a(1,1) = 1;
    b = zeros([n,1]); b(1,1) = 1;
    c = zeros([p,1]); c(1,1) = 1;
end




K = 1000; Samples = zeros([K,3]);
for k = 1:K
    % Gaussian noise
    X = randn(m,n,p);

    MN = Phi_3(X,a,b,c)/sqrt(N);
    [~,v] = eig(MN);
    v = diag(v);
    Samples(k,1) = sum(f1(v))-N*me(1);
    Samples(k,2) = sum(f2(v))-N*me(2);
    Samples(k,3) = sum(f3(v))-N*me(3);
end

T = [mean(Samples);std(Samples)];
T = array2table(T);
T.Properties.VariableNames = {'x^2', '3^x', 'cos(2x)'};
T.Properties.RowNames = {'mean', 'SD'};

re = T;
end

==> anc/AOS/Table_1___Figure_1/empirical_Uniform.m <==
function re = empirical_Uniform(de)
f1 = @(z) z.^2; 
f2 = @(z) 3.^z;
f3 = @(z) cos(2*z);
LSD_f1 = @(x) 3/(4*pi)*f1(x).*(8/3-x.^2).^(0.5);
LSD_f2 = @(x) 3/(4*pi)*f2(x).*(8/3-x.^2).^(0.5);
LSD_f3 = @(x) 3/(4*pi)*f3(x).*(8/3-x.^2).^(0.5);
me = zeros([3,1]);
me(1) = integral(LSD_f1,-sqrt(8/3),sqrt(8/3));
me(2) = integral(LSD_f2,-sqrt(8/3),sqrt(8/3));
me(3) = integral(LSD_f3,-sqrt(8/3),sqrt(8/3));


m = 100; n = 100; p = 100;
N = m + n + p;

if de == 1
    % Delocalized directions
    a = ones([m,1])/sqrt(m); 
    b = ones([n,1])/sqrt(n);
    c = ones([p,1])/sqrt(p);
    rng(4);
else
    % Localized directions
    a = zeros([m,1]); a(1,1) = 1;
    b = zeros([n,1]); b(1,1) = 1;
    c = zeros([p,1]); c(1,1) = 1;
    rng(3);
end




K = 1000; Samples = zeros([K,3]);
for k = 1:K
    % Uniform noise
    X = (rand(m,n,p)-0.5)*2*sqrt(3);

    MN = Phi_3(X,a,b,c)/sqrt(N);
    [~,v] = eig(MN);
    v = diag(v);
    Samples(k,1) = sum(f1(v))-N*me(1);
    Samples(k,2) = sum(f2(v))-N*me(2);
    Samples(k,3) = sum(f3(v))-N*me(3);
end
T = [mean(Samples);std(Samples)];
T = array2table(T);
T.Properties.VariableNames = {'x^2', '3^x', 'cos(2x)'};
T.Properties.RowNames = {'mean', 'SD'};

re = T;
end
